Strongly coupled phases of $\mathcal{N}=1$ S-duality

We analyze S-duality of orientifolds of the Calabi-Yau cone over the first del Pezzo surface ($dP_1$). The S-duals of known phases, described by quiver gauge theories, contain intrinsically strongly-coupled sectors. These sectors are realized by a higher multiplicity intersection of NS5 branes and D5 branes atop an O5 plane, and can be thought of as stuck at the infinite coupling point between two Seiberg-dual gauge theories. We argue that such sectors appear generically in orientifolds of non-orbifold singularities, where in many examples every orientifold phase contains such a sector. Understanding such sectors is therefore key to understanding orientifolds of Calabi-Yau singularities. We construct the strongly-coupled sectors for $dP_1$ orientifolds using deconfinement, and show that they have interesting, non-trivial properties. Using this construction, we verify the predictions of S-duality for $dP_1$.

==> anc/SCIToolkit/LiELink.c <==
#include <stdlib.h>
#include <stdio.h>
#include <unistd.h>
#include <string.h>
#include <sys/types.h>
#include <sys/wait.h>
#include <signal.h>
#include <stdbool.h>
//#include <fcntl.h>

/* Use pseudocode from http://www.linuxquestions.org/questions/programming-9/popen-read-and-write-both-how-201083/ for opening a two-way pipe */

#include "WolframLibrary.h"

static char		*liePath = NULL;
static pid_t	childpid = -1;
static int		rpipes[2];
static int		wpipes[2];

static char     *returnValue = NULL;

const char		*messages[] = {"LiELinkOutOfMemory","LiELinkLaunchFailure"};
static int		theMessage = 0;

static int doStartLiE() {
	if(childpid == -1) {
		//printf("%s","** Starting LiE **\n");
		pipe(rpipes);
		pipe(wpipes);
		
		if((childpid = fork()) == -1)
		{
			//perror("Can't fork!");
			close(wpipes[0]);
			close(wpipes[1]);
			close(rpipes[0]);
			close(rpipes[1]);
			theMessage = 1; //can't launch subprocess
			return 0;
		}
		
		if(childpid == 0)
		{
			// Child process; set up STDIN, STDOUT, and STDERR, then execute target program
			
			close(wpipes[1]);
			close(rpipes[0]);
			dup2(wpipes[0], STDIN_FILENO);
			dup2(rpipes[1], STDOUT_FILENO);
			dup2(rpipes[1], STDERR_FILENO);
			close(wpipes[0]);
			close(rpipes[1]);
			if(liePath != NULL)
				execl(liePath,liePath,NULL);
			else
				execlp("lie","lie",NULL);
			
			//There's an error if we reach this point
			//perror("Can't launch LiE!");
			_exit(1);
		}
		
		close(wpipes[0]);
		close(rpipes[1]);
		
		usleep(100);
		
		if(waitpid(childpid,NULL,WNOHANG) != 0) {
			close(wpipes[1]);
			close(rpipes[0]);
			childpid = -1;
			theMessage = 1; //can't launch subprocess
			return 0;
		}
		
		//configure
		write(wpipes[1],"off gc\n", 7);
	}
	
	return 1;
}

static void doStopLiE() {
	if(childpid > 0) {
		kill(childpid,SIGKILL);
		waitpid(childpid,NULL,0);
		close(wpipes[1]);
		close(rpipes[0]);
		childpid = -1;
	}
}

static int doSetLiEPath(const char *path) {
	int pathlen = 0;
	
	if(path != NULL) pathlen = strlen(path);
	
	if(liePath != NULL) free(liePath);
	
	if(pathlen > 0) {
		if(path[pathlen-1]=='/') {
			if((liePath = malloc(pathlen+8))==NULL) {
				doStopLiE();
				theMessage = 0;
				return 0;
			}
			
			strcpy(liePath,path);
			strcat(liePath,"Lie.exe");
		} else {
			if((liePath = malloc(pathlen+9))==NULL) {
				doStopLiE();
				theMessage = 0;
				return 0;
			}
			
			strcpy(liePath,path);
			strcat(liePath,"/Lie.exe");
		}
	} else {
		liePath = NULL;
	}
	
	doStopLiE();
	
	return 1;
}

static char * doLiECommand(const char *cmd) {
	char    readbuf[256];
	int     numread;
	char    *endpos;
	//int     cmdlen = strlen(cmd)+17;//+1;
	//char    *theCmd;
	char    *outStr = NULL;
	char    *temp;
	int     outlen = 0;
	
	if(childpid > 0 && waitpid(childpid,NULL,WNOHANG) != 0) {
		//subprocess has quit, close pipes
		close(wpipes[1]);
		close(rpipes[0]);
		
		childpid = -1;
	}
	
	
	if(!doStartLiE())
		return NULL; // Can't launch subprocess
	
	//if((theCmd = (char *)malloc(cmdlen+1)) == NULL) {
	//	theMessage = 0; //Memory error
	//	return NULL;
	//}
	
	//strcpy(theCmd,cmd);
    //strcat(theCmd,"\ngcol\nprint(\"\a\")\n");
	//strcat(theCmd,"\nprint(\"\a\")\ngcol\n");
	
	//write command
	write(wpipes[1], cmd, strlen(cmd));
    write(wpipes[1],"\ngcol\nprint(\"\a\")\n",17);
	
	//free(theCmd);
	
	//read output
	do {
		numread = read(rpipes[0],readbuf,255);
		readbuf[numread]='\0';
		endpos=strchr(readbuf,'\a');
		
		if(endpos != NULL) {
			endpos[0] = '\0';
			numread = strlen(readbuf);
		}
		
		temp = outStr;
		
		if((outStr = realloc(outStr, outlen+numread+1))==NULL) {
			if(temp != NULL)
				free(temp);
			theMessage = 0; //Memory error
			return NULL;
		}
		
		outStr[outlen] = '\0';
		
		strcat(outStr,readbuf);
		outlen += numread;
		
	} while(numread>0 && endpos==NULL);
	
	return outStr;
}

DLLEXPORT mint WolframLibrary_getVersion( ) {
	return WolframLibraryVersion;
}


DLLEXPORT int WolframLibrary_initialize(WolframLibraryData libData) {
	return 0;
}

DLLEXPORT void WolframLibrary_uninitialize(WolframLibraryData libData) 
{
	if (returnValue != NULL) 
		free(returnValue);
}

DLLEXPORT int SetLiEPath(WolframLibraryData libData, mint Argc, MArgument *Args, MArgument Res)
{
	int err = 0;
	char *path = MArgument_getUTF8String(Args[0]);
	
	if(!doSetLiEPath(path)) {
		libData->Message(messages[theMessage]);
		err = LIBRARY_FUNCTION_ERROR;
	}
	
	libData->UTF8String_disown(path);
	
	return err;
}

DLLEXPORT int GetLiEPath(WolframLibraryData libData, mint Argc, MArgument *Args, MArgument Res)
{
	if(liePath != NULL)
		MArgument_setUTF8String(Res, liePath);
	else
		MArgument_setUTF8String(Res, "");
	
	return 0;
}

DLLEXPORT int StartLiE(WolframLibraryData libData, mint Argc, MArgument *Args, MArgument Res)
{
	if(!doStartLiE()) {
		libData->Message(messages[theMessage]);
		return LIBRARY_FUNCTION_ERROR;
	}
	
	return 0;
}

DLLEXPORT int StopLiE(WolframLibraryData libData, mint Argc, MArgument *Args, MArgument Res)
{
	doStopLiE();
	
	return 0;
}

DLLEXPORT int LiECommand(WolframLibraryData libData, mint Argc, MArgument *Args, MArgument Res)
{
	int err = 0;
	
	char *cmd = MArgument_getUTF8String(Args[0]);
	
	if (returnValue != NULL) 
		free(returnValue);
	
	if((returnValue = doLiECommand(cmd))==NULL) {
		libData->Message(messages[theMessage]);
		err = LIBRARY_FUNCTION_ERROR;
	}
	
	libData->UTF8String_disown(cmd);
	
	MArgument_setUTF8String(Res, returnValue);
	return err;
}

==> anc/SCIToolkit/track_changes.c <==
/*
 *  track_changes.c
 *  
 *
 *  Created by Ben Heidenreich on 11/18/12.
 *
 *  Description of changes to LiE source files to add "sing_tensor" function
 *
 */


/* In parseaux.c, change first line to */

#define TAIL_LEN   100

/* Add to static3.c (above static3[] table) */

static object bin_singtensor_pol_pol_grp(p,q,g)
poly* p,* q; object g;
{ entry r=Lierank(grp=g); p=check_pol(p,r); q=check_pol(q,r);
	return (object) SingTensor(p,q);
}

static object bin_singtensor_vec_vec_grp(x,y,g) vector* x,* y; object g;
{ entry r=Lierank(grp=g); check_wt(x,r); check_wt(y,r);
	return (object) SingTensor(Pol_from_vec(x),Pol_from_vec(y));
}

static object pol_pltensor_int_pol_pol_grp(d,p,q,g) object d,g; poly *p, *q;
{ entry r=Lierank(grp=g),n=d->i.intval;
	if (n<0) error("Cannot take negative tensor power.\n");
	p=check_pol(p,r); q=check_pol(q,r); return (object) PLtensor(n,p,q);
}

static object pol_pltensor_int_vec_vec_grp(d,u,v,g) object d,g; vector *u, *v;
{ entry r=Lierank(grp=g),n=d->i.intval;
	if (n<0) error("Cannot take negative tensor power.\n");
	check_wt(u,r); check_wt(v,r); return (object) PLtensor(n,Pol_from_vec(u),Pol_from_vec(v));
}

/* Add to static3[] table in static3.c */

C3("sing_tensor", bin_singtensor_vec_vec_grp, BIGINT, VECTOR, VECTOR, GRPDFT)
C3("sing_tensor", bin_singtensor_pol_pol_grp, BIGINT, POLY, POLY, GRPDFT)
C4("pl_tensor", pol_pltensor_int_vec_vec_grp, POLY,INTEGER, VECTOR, VECTOR, GRPDFT)
C4("pl_tensor", pol_pltensor_int_pol_pol_grp, POLY,INTEGER, POLY, POLY, GRPDFT)

/* Add to tensor.h */

bigint* SingTensor(poly* p, poly* q);

poly* PLtensor(index n, poly* p, poly* q);

/* Add to tensor.c */

bigint* SingTensor(poly* p, poly* q)
{ index i=0,j=0,len=p->ncols; poly *qb = Contragr_p(q,grp); bigint* ans=null;
	if(!issorted(qb)) qb = Reduce_pol(qb);
	
	while(i<p->nrows && j<qb->nrows)
	{
		cmp_tp ijcmp = (*cmpfn)(p->elm[i],qb->elm[j],len);
		if(ijcmp>0) i++;
		else if(ijcmp<0) j++;
		else {
			ans=add(ans,mult(p->coef[i],qb->coef[j]));
			i++;
			j++;
		}
	}
	freepol(qb);
	
	return ans;
}

poly* PLtensor(index n, poly* p, poly* q)
{ poly* x,* y;
	if (n==0) return q;
	if (n==1) return Tensor(p,q);
	x=q; setshared(p); setshared(q); /* protect |p|, |q| against |freepol| */
	do { y=Tensor(p,x); freepol(x); x=y; } while (--n>0);
	clrshared(p); clrshared(q);/* now |p|, |q| need no more protection */
	return x;
}
